Muon identification for LHCb Run 3

Muon identification is of paramount importance for the physics programme of LHCb. In the upgrade phase, starting from Run 3 of the LHC, the trigger of the experiment will be solely based on software. The luminosity increase to $2\times10^{33}$ cm$^{-2}$s$^{-1}$ will require an improvement of the muon identification criteria, aiming at performances equal or better than those of Run 2, but in a much more challenging environment. In this paper, two new muon identification algorithms developed in view of the LHCb upgrade are presented, and their performance in terms of signal efficiency versus background reduction is shown.

==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

